OSEF: One-Step Evidence Fusion for Cross-Video Scene Procedure Planning

Procedure planning in instructional videos predicts actions between supplied start and goal observations (video scene procedure planning, or VSPP, in our notation). We introduce Cross-Video Scene Procedure Planning (CVSPP), which instead takes a start--goal query and candidate videos, and predicts an action sequence together with its supporting video and interval. Two challenges arise: demonstrations of the same task can support different transitions, and an early retrieval error can deprive the planner of relevant evidence. We construct a dedicated benchmark from eleven video sources, with task-specific queries, candidate sets, and linked video--interval--plan references. Its fourteen settings support a broad study of nine adapted planner families. We propose One-Step Evidence Fusion (OSEF), which retains candidate features while producing interval-conditioned planning representations. Separate boundary scores model the supporting interval, and compatible-mass decoding combines the probability of the same complete plan across overlapping intervals before selecting the output. Joint evaluation requires video, interval, and plan to match one reference example. Across four matched development-data comparisons on NIV, CrossTask, and COIN, compatible-mass decoding increases mean joint success by $2.40$--$6.79$ percentage points without retraining. On NIV, query-only controls retain plan accuracy yet sharply reduce joint success; donor-interface studies examine how VSPP models use retrieved visual states. We further identify temporal-reference sensitivity: changing only the reference projection can reverse the decoding gain, exposing an evaluation challenge for the new task.

==> BUILD.sh <==
#!/bin/sh
set -eu
cd -- "$(dirname -- "$0")"
unset TEXINPUTS BIBINPUTS BSTINPUTS TEXMFOUTPUT
pdflatex -interaction=nonstopmode -halt-on-error -file-line-error -recorder main.tex
bibtex paper_main
bibtex paper_supplement
for pass in 1 2 3; do
 pdflatex -interaction=nonstopmode -halt-on-error -file-line-error -recorder main.tex
done


==> data/PLOT_CACHED_SCALING.py <==
"""Render the frozen-checkpoint timing figure from the shipped evidence JSON."""

from argparse import ArgumentParser
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator
import numpy as np


CANDIDATES = (4, 8, 16, 32, 45)
GPU_MODELS = ("RTX 3090", "V100S")
BLUE, ORANGE, GREEN = "#004b87", "#d97828", "#287c37"
GRID = "#e8e8e8"


def limits(path):
    evidence = json.loads(path.read_text())
    if evidence["cases_per_size_per_state"] != 288 or set(evidence["by_gpu"]) != set(GPU_MODELS):
        raise ValueError("Expected two GPU groups and 288 development cases per checkpoint")
    ranges = np.empty((len(CANDIDATES), len(GPU_MODELS), 5, 2))
    for i, k in enumerate(CANDIDATES):
        for j, gpu in enumerate(GPU_MODELS):
            row = evidence["by_gpu"][gpu]["sizes"][str(k)]
            if row["hypotheses"] != 136 * k or len(row["measurements"]) != 5:
                raise ValueError(f"Unexpected timing row for {gpu}, K={k}")
            ranges[i, j] = [[m["min"], m["max"]] for m in row["measurements"]]
    if not np.isfinite(ranges).all() or (ranges <= 0).any():
        raise ValueError("Timing and allocation endpoints must be finite and positive")
    if (ranges[..., 0] > ranges[..., 1]).any():
        raise ValueError("Minimum exceeds maximum")
    return np.stack((ranges[..., 0].min(axis=1), ranges[..., 1].max(axis=1)), axis=-1)


def draw_interval(axis, k_values, values, color, marker, label=None):
    # Draw both recorded endpoints. When they coincide the markers overlap.
    low, high = values.T
    axis.vlines(k_values, low, high, color=color, linewidth=1.4, zorder=3)
    axis.plot(k_values, low, color=color, marker=marker, linewidth=1.4,
              markersize=4, label=label, zorder=4)
    axis.scatter(k_values, high, color=color, marker=marker, s=13, zorder=4)


def render(input_json, output_png):
    bound = limits(input_json)
    plt.rcParams.update({
        "font.family": "Times New Roman",
        "mathtext.fontset": "custom",
        "mathtext.rm": "Times New Roman",
        "mathtext.it": "Times New Roman:italic",
        "mathtext.fallback": None,
        "pdf.fonttype": 42,
        "font.size": 9,
        "axes.labelsize": 9,
        "axes.titlesize": 9,
        "legend.fontsize": 8,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "axes.spines.right": False,
        "axes.spines.top": False,
        "axes.linewidth": 0.6,
    })
    fig, (latency, memory) = plt.subplots(
        ncols=2, figsize=(7.1, 1.83), gridspec_kw={"width_ratios": [1.75, 1]}
    )
    fig.subplots_adjust(left=0.077, right=0.983, bottom=0.235, top=0.845, wspace=0.29)
    for axis, ylabel in ((latency, "Median latency (s)"), (memory, "Peak allocation (MiB)")):
        axis.set(xlim=(1.2, 48), xticks=CANDIDATES, xlabel="Candidate videos $K$", ylabel=ylabel)
        axis.grid(axis="y", color=GRID, linewidth=0.65)
        axis.set_axisbelow(True)
        axis.tick_params(length=2.5, width=0.6)
    latency.set_title("(a) Cache-to-CM latency", loc="left", pad=5)
    latency.set(ylim=(0, 6.45), yticks=(0, 2, 4, 6))
    for col, color, marker, label in (
        (0, BLUE, "o", "Total"),
        (2, ORANGE, "s", "FP32 forward"),
        (3, GREEN, "^", "Scalar CM"),
    ):
        draw_interval(latency, CANDIDATES, bound[:, col] / 1000, color, marker, label)
    latency.legend(loc="upper left", frameon=False, handlelength=1.45, borderaxespad=0.3)
    memory.set_title("(b) PyTorch peak allocation", loc="left", pad=5)
    memory.set_ylim(0, 850)
    memory.yaxis.set_major_locator(MultipleLocator(200))
    draw_interval(memory, CANDIDATES, bound[:, 4], BLUE, "o")

    output_png.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output_png, dpi=450, facecolor="white")
    fig.savefig(output_png.with_suffix(".pdf"), facecolor="white",
                metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)


if __name__ == "__main__":
    parser = ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=Path("data/cached_input_scaling.json"))
    parser.add_argument("--out", type=Path, default=Path("figures/cached_scaling.png"))
    options = parser.parse_args()
    render(options.data, options.out)


==> data/VERIFY_FIGURE3_MATH.py <==
"""Verify the Figure 3 arithmetic and two decoder arguments in exact fractions."""
from fractions import Fraction as F
from itertools import product
from json import dumps
from math import log, prod
from random import Random


def demand(condition, message):
    if not condition:
        raise ValueError(message)


def grid(cells):
    return [(i, j) for i in range(cells) for j in range(i + 1, cells + 1)]


def iou(left, right):
    a, b = left
    s, e = right
    intersection = max(0, min(b, e) - max(a, s))
    return F(intersection, b - a + e - s - intersection)


def compatible_polytope(latent, output, tau):
    a, b = latent
    s, e = output
    c = tau * (b - a + e - s) / (1 + tau)
    return all(term >= c for term in (b - a, e - s, e - a, b - s))


def mass(prior, factors, plan):
    return prior * prod(row[action] for row, action in zip(factors, plan))


def best_exact(neighborhood, vocab, horizon):
    return max((sum(mass(prior, factors, plan) for prior, factors in neighborhood),
                tuple(-a for a in plan))
               for plan in product(range(vocab), repeat=horizon))


def best_with_bound(neighborhood, vocab, horizon):
    """An independent exact search for one d. Equal bounds retain tie candidates."""
    suffix = [tuple(prod(max(row) for row in factors[t:])
                    for t in range(horizon + 1)) for _, factors in neighborhood]
    best = F(-1), ()
    pruned = 0

    def search(prefix, weights):
        nonlocal best, pruned
        t = len(prefix)
        bound = sum(weight * bounds[t] for weight, bounds in zip(weights, suffix))
        if bound < best[0]:
            pruned += 1
            return
        if t == horizon:
            best = max(best, (bound, tuple(-a for a in prefix)))
            return
        for action in range(vocab):
            updated = [weight * factors[t][action]
                       for weight, (_, factors) in zip(weights, neighborhood)]
            search((*prefix, action), updated)

    search((), [prior for prior, _ in neighborhood])
    return best, pruned


def figure_posterior(extra_end):
    """All priors are proportional to exp(s) exp(g), before common shifts."""
    eps = F(1, 65536)
    start = [[eps] * 16 for _ in range(4)]
    goal = [[eps] * 16 for _ in range(4)]
    start[0][2] = start[1][2] = F(1)
    goal[0][7], goal[0][8], goal[0][extra_end] = F(30, 100), F(29, 100), F(10, 100)
    goal[1][7] = F(31, 100)
    log_shift = lambda rows: (log(min(min(row) for row in rows)) + log(max(max(row) for row in rows))) / 2
    shifts = log_shift(start), log_shift(goal)
    score_norm = max((log(s) - shifts[0]) ** 2 + (log(g) - shifts[1]) ** 2
                     for starts, goals in zip(start, goal) for s, g in zip(starts, goals))
    demand(score_norm < 100, "Orthogonal query directions cannot realize these cosine logits")
    intervals = grid(16)
    raw = {(k, i, j): start[k][i] * goal[k][j - 1]
           for k in range(4) for i, j in intervals}
    normalizer = sum(raw.values())
    primary = F(1023, 1024)
    factors = {k: (((1 - primary, primary) if k == 1 else (primary, 1 - primary)),) * 3
               for k in range(4)}
    posterior = {h: (weight / normalizer, factors[h[0]]) for h, weight in raw.items()}
    plans = list(product(range(2), repeat=3))
    joint = {(h, plan): mass(*entry, plan) for h, entry in posterior.items() for plan in plans}
    demand(sum(joint.values()) == 1, "Figure posterior does not normalize")
    point = max(joint, key=joint.get)
    demand(point == ((1, 2, 8), (1, 1, 1)), "Point MAP failed the Figure 3 comparison")
    first_box, second_box = (0, 2, 8), (0, 2, 9)
    plan_a = (0, 0, 0)
    displayed = [joint[first_box, plan_a], joint[second_box, plan_a], joint[point]]
    demand([round(float(x), 2) for x in displayed] == [.30, .29, .31],
           "Rounded plotted values changed")
    scores = {}
    pruned = 0
    for k, s, e in posterior:
        neighbors = [(h, entry) for h, entry in posterior.items()
                     if h[0] == k and iou(h[1:], (s, e)) >= F(1, 2)]
        local = {plan: sum(mass(*entry, plan) for _, entry in neighbors) for plan in plans}
        optimum, cut = best_with_bound([entry for _, entry in neighbors], 2, 3)
        demand(optimum == max((score, tuple(-a for a in plan)) for plan, score in local.items()),
               "Figure prefix search lost an exhaustive winner")
        pruned += cut
        scores.update({((k, s, e), plan): score for plan, score in local.items()})
    winner = min(scores, key=lambda key: (-scores[key], key))
    demand(winner[0][0] == 0 and winner[1] == plan_a, "CM failed the Figure 3 comparison")
    first, second = scores[first_box, plan_a], scores[second_box, plan_a]
    demand((first > second) == (extra_end == 4), "Residual placement failed to reverse proposal order")

    def printable(key, value):
        (k, i, j), p = key
        return {"video": k + 1, "inclusive_bins": [i, j - 1],
                "complete_plan": list(p), "mass": str(value), "decimal": round(float(value), 9)}

    return {"residual_inclusive_bins": [2, extra_end],
            "displayed_joint_masses": [str(val) for val in displayed],
            "remaining_joint_mass": str(1 - sum(displayed)),
            "joint_outputs": len(joint), "pruned_prefixes": pruned,
            "point_MAP": printable(point, joint[point]), "full_CM": printable(winner, scores[winner]),
            "proposal_A": printable((first_box, plan_a), first),
            "proposal_B": printable((second_box, plan_a), second)}


def verify_prefix():
    rng = Random(377)
    checked = 0
    pruned = 0
    for _ in range(32):
        vocab, horizon = 3, 4
        banks = []
        for h in grid(4):
            rows = []
            for _ in range(horizon):
                raw = [rng.randrange(1, 6) for _ in range(vocab)]
                rows.append(tuple(F(value, sum(raw)) for value in raw))
            banks.append((h, tuple(rows)))
        for d in grid(4):
            neighbors = [(F(1, len(banks)), factors) for h, factors in banks if iou(h, d) >= F(1, 2)]
            exact = best_exact(neighbors, vocab, horizon)
            bounded, count = best_with_bound(neighbors, vocab, horizon)
            demand(exact == bounded, "Upper bound search disagrees with exhaustive search")
            checked += 1
            pruned += count
    return {"interval_neighborhoods": checked, "exhaustive_plans_per_neighborhood": 81,
            "pruned_prefixes": pruned}


def verify_geometry():
    comparisons = {}
    proposed = [(F(i, 2), F(j, 2)) for i, j in grid(32)]
    for tau in (F(1, 4), F(1, 2), F(3, 4), F(1)):
        for latent, output in product(grid(16), proposed):
            demand((iou(latent, output) >= tau) == compatible_polytope(latent, output, tau),
                   "Four inequalities mismatch direct IoU")
        comparisons[str(tau)] = len(grid(16)) * len(proposed)
    return comparisons


def main():
    receipt = {"scope": "Synthetic exact arithmetic. No original predictions, references, or training.",
               "figure3": {"K": 4, "M": 16, "T": 3, "vocabulary_size": 2,
                           "hypotheses": 544, "threshold": "1/2", "banks": [figure_posterior(4), figure_posterior(14)]},
               "upper_bound": verify_prefix(), "interval_inequalities": verify_geometry()}
    print(dumps(receipt, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> data/VERIFY_FIGURE4_001.py <==
"""Verify the two-case numerical readback using Python 3 and the standard library."""

import argparse
import hashlib
import json
import math
import re
from fractions import Fraction
from pathlib import Path


def check(condition, reason):
    if not condition:
        raise ValueError(reason)


def inclusive_bins(interval):
    start, end = interval
    check(type(start) is int and type(end) is int and 0 <= start <= end < 16,
          "Interval is outside the inclusive 0–15 clip grid")
    return set(range(start, end + 1))


def recount(logits, reference_slot, predicted_interval, reference_interval):
    check(len(logits) == 4 and all(math.isfinite(value) for value in logits),
          "Expected four finite candidate logits")
    check(len(set(logits)) == 4, "These cases have four distinct logits")
    check(type(reference_slot) is int and 1 <= reference_slot <= 4,
          "Reference candidate slot is outside 1–4")
    rank_order = sorted(range(4), key=logits.__getitem__, reverse=True)
    top, second, *_ = rank_order
    weights = [math.exp(value - logits[top]) for value in logits]
    normalizer = math.fsum(weights)
    predicted_bins = inclusive_bins(predicted_interval)
    reference_bins = inclusive_bins(reference_interval)
    return {
        "predicted_slot_1based": top + 1,
        "candidate_probability": [weight / normalizer for weight in weights],
        "candidate_rank": [rank_order.index(slot) + 1 for slot in range(4)],
        "top_two_logit_gap": logits[top] - logits[second],
        "reference_minus_winner_logit": logits[reference_slot - 1] - logits[top],
        "interval_shape_iou": str(Fraction(
            len(predicted_bins & reference_bins), len(predicted_bins | reference_bins)
        )),
    }


def verify(document, figure_pdf=None):
    check(document["schema"] == "osef-figure4-saved-cases-v1", "Unexpected schema")
    scope = document["scope"]
    check(
        (scope["dataset"], scope["split"], scope["decode"], scope["seed"],
         scope["candidate_mode"], scope["candidate_count"], scope["clips_per_video"],
         scope["plan_length"], scope["endpoint_queries"])
        == ("COIN", "historical exposed validation", "hard selection", 0,
            "same task", 4, 16, 3, 6),
        "Unexpected saved-case protocol",
    )
    digests = document["sha256"]
    for value in digests.values():
        check(re.fullmatch("[0-9a-f]{64}", value), "Invalid SHA-256")
    if figure_pdf is not None:
        check(hashlib.sha256(figure_pdf.read_bytes()).hexdigest() == digests["adopted_vector_pdf"],
              "Figure 4 vector PDF digest differs")

    cases = document["cases"]
    check([(case["sample"], case["task"]) for case in cases]
          == [(1496, "Make Soap"), (742, "Make Salmon")], "Unexpected case identities or order")
    for case in cases:
        sample = case["sample"]
        reference_slot = case["reference_slot_1based"]
        recalculated = recount(case["candidate_max_logit"], reference_slot,
                               case["predicted_bins_0based"], case["reference_bins_0based"])
        for key, value in recalculated.items():
            if key == "candidate_probability":
                check(len(case[key]) == 4 and all(
                    math.isclose(a, b, rel_tol=0.0, abs_tol=2e-15)
                    for a, b in zip(case[key], value)
                ), f"Case {sample} has inconsistent probabilities")
            else:
                check(case[key] == value, f"Case {sample} has an inconsistent {key}")
        roles = ["WV"] * 4
        roles[reference_slot - 1] = "POS"
        check(case["candidate_reference_role"] == roles, f"Case {sample} has inconsistent candidate roles")
        attention = case["historical_video_attention_mass"]
        check(len(attention) == 4 and all(0 <= mass <= 1 for mass in attention)
              and math.isclose(math.fsum(attention), 1.0, rel_tol=0.0, abs_tol=1e-7),
              f"Case {sample} has inconsistent attention reductions")
        matches = case["matched_action_positions_1based"]
        check(matches == sorted(set(matches)) and all(type(i) is int and 1 <= i <= 3 for i in matches),
              f"Case {sample} has invalid action positions")
        check(case["all_action_labels_match"] == (matches == [1, 2, 3]),
              f"Case {sample} has an inconsistent plan match")
        check(case["reference_video_matches"] == (case["predicted_slot_1based"] == reference_slot),
              f"Case {sample} has an inconsistent video match")
        if sample == 742:
            comparison = case["equal_fill_bin_comparison"]
            earlier_logit, maximum_logit = comparison["clip_logits"]
            check(comparison["candidate_slot_1based"] == case["predicted_slot_1based"] == 4
                  and comparison["bins_0based"] == [5, 7] and case["predicted_bins_0based"] == [7, 7]
                  and math.isfinite(earlier_logit) and earlier_logit < maximum_logit
                  and maximum_logit == case["candidate_max_logit"][3]
                  and comparison["maximum_minus_other_logit"] == maximum_logit - earlier_logit
                  and comparison["shared_display_fill_srgb_hex"] == "#F5B482",
                  "Case 742 has inconsistent bin scores or display-fill attestation")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("case_json", type=Path, nargs="?",
                        default=Path(__file__).with_name("FIGURE4_CASES_001.json"))
    parser.add_argument("--figure-pdf", type=Path, help="Optional standalone figures_r13/figure4.pdf")
    args = parser.parse_args()
    try:
        verify(json.loads(args.case_json.read_text(encoding="utf-8")), args.figure_pdf)
    except (KeyError, TypeError, ValueError, OSError) as exc:
        parser.exit(1, f"Figure 4 verification failed: {exc}\n")
    print("PASS two saved Figure 4 cases")


if __name__ == "__main__":
    main()


==> data/VERIFY_IMPACT_CLOCK_EXAMPLE.py <==
"""Reproduce the one external Fig. F.1 time-coordinate example exactly."""
from argparse import ArgumentParser
from fractions import Fraction as Q
from itertools import combinations, product
import json
from pathlib import Path


def need(ok, message):
    if not ok:
        raise ValueError(message)


def endpoints(values):
    return tuple(map(Q, values))


def iou(left, right):
    common = max(Q(0), min(left[1], right[1]) - max(left[0], right[0]))
    return common / (left[1] - left[0] + right[1] - right[0] - common)


def vertices(domain, equality_lines=()):
    found = set()
    for (p, q, r), (u, v, w) in combinations([*domain, *equality_lines], 2):
        determinant = p*v - q*u
        if determinant:
            a, b = (r*v - q*w)/determinant, (p*w - r*u)/determinant
            if all(x*a + y*b <= z for x, y, z in domain):
                found.add((a, b))
    need(found and min(a for a, _ in found) > 0,
         "Expected a nonempty compact feasible polygon with strictly positive slopes")
    return found


def affine(edge, a, b):
    return tuple(a*t + b for t in edge)


def midpoint(bounds):
    return (bounds[0] + bounds[1]) / 2


def best_joint_edge(first, second, start):
    if first[1] < second[0]:
        return first[1], second[0]
    if second[1] < first[0]:
        return first[0], second[1]
    meeting = max(first[0], second[0]) if start else min(first[1], second[1])
    return meeting, meeting


def analyze(doc):
    # For each training event, the mapped ego bracket must intersect the front bracket.
    domain = []
    for event in doc["calibration_markers"]:
        el, eh = endpoints(event["ego"])
        fl, fh = endpoints(event["front"])
        domain.extend(((el, Q(1), fh), (-eh, Q(-1), -fl)))
    ego, front = [tuple(map(endpoints, doc["episode_brackets"][cam])) for cam in ("ego", "front")]
    fp = tuple(map(midpoint, front))
    ep = tuple(map(midpoint, ego))
    mids = [iou(affine(ep, a, b), fp)
            for a, b in vertices(domain, [(e, Q(1), f) for e, f in product(ep, fp)])]
    raw = iou(ep, fp)

    # The minimum is attained on a clock vertex and endpoint corners. At fixed
    # threshold, IoU feasibility is an intersection of four linear inequalities.
    lows = [iou(affine((es, ee), a, b), (fs, fe))
            for a, b in vertices(domain)
            for es, ee, fs, fe in product(*ego, *front)]
    # For the maximum, on a fixed clock use the nearest start and end pairs.
    # Their definition changes only when two endpoints coincide, partitioning
    # the clock polygon into cells on which each candidate ratio is affine over affine.
    all_e, all_f = tuple(t for span in ego for t in span), tuple(t for span in front for t in span)
    highs = []
    for a, b in vertices(domain, [(e, Q(1), f) for e, f in product(all_e, all_f)]):
        es, fs = best_joint_edge(affine(ego[0], a, b), front[0], True)
        ee, fe = best_joint_edge(affine(ego[1], a, b), front[1], False)
        highs.append(iou((es, ee), (fs, fe)))
    return {"native_midpoints": (raw, raw),
            "fit_midpoints": (min(mids), max(mids)),
            "fit_all_brackets": (min(lows), max(highs))}


if __name__ == "__main__":
    parser = ArgumentParser(description=__doc__)
    parser.add_argument("record", type=Path, nargs="?",
                        default=Path(__file__).with_name("IMPACT_CLOCK_EXAMPLE_001.json"))
    data = json.loads(parser.parse_args().record.read_bytes())
    values = analyze(data)
    for kind, pair in values.items():
        need(tuple(map(str, pair)) == tuple(data[kind]), f"Unexpected IoU range for {kind}")
        print(f"{kind}: {pair[0]} to {pair[1]}")


==> data/VERIFY_LIMITS_COUNTS.py <==
"""Check Section E's two decoder diagnostics from the bundled anonymous counts."""

from fractions import Fraction
import json
from pathlib import Path


DATA = Path(__file__).resolve().parent
CUTOFFS = ("1/2", "4/5", "9/10", "1/1")
SCOPE = {"NIV T4": (8, 288), "CrossTask T3": (3, 2028)}


def require(condition, message):
    if not condition:
        raise ValueError(message)


def load(member):
    return json.loads((DATA / member).read_bytes())


def check_thresholds():
    comparison = load("multicutoff_j_pairs.json")
    require(comparison["hard_compatibility_iou_cutoff"] == "1/2"
            and tuple(comparison["equal_weight_compatibility_iou_cutoffs"]) == CUTOFFS
            and comparison["cell_order"] == ["both", "hard_only", "four_cutoff_mean_only", "neither"]
            and comparison["sources"].keys() == SCOPE.keys(), "Unexpected threshold comparison")
    strict = {f"{row['dataset']} T{row['actions']}": row
              for row in load("paired_decoding_cutoffs.json")["results"]}
    for source, (fit_count, case_count) in SCOPE.items():
        cohort = comparison["sources"][source]
        positions = fit_count * case_count
        require(cohort["cases_per_fit"] == case_count and cohort["fit_case_positions"] == positions
                and set(cohort["by_evaluation_iou"]) == set(CUTOFFS), f"{source} scope")
        c3_counts = {str(Fraction(group["evaluation_iou"])): [fit["before"] for fit in group["models"]]
                     for group in strict[source]["rows"]}
        print(f"{source}: {fit_count} fits × {case_count} cases; hard CM → four-cutoff mean")
        for cutoff in CUTOFFS:
            rows = cohort["by_evaluation_iou"][cutoff]
            require(len(rows) == fit_count and all(
                len(row) == 4 and all(type(n) is int and n >= 0 for n in row)
                and sum(row) == case_count for row in rows), f"{source}, IoU {cutoff}: invalid paired cells")
            paired_hard = [both + hard_only for both, hard_only, _, _ in rows]
            hard = sum(paired_hard)
            mean = sum(both + mean_only for both, _, mean_only, _ in rows)
            require([hard, mean] == cohort["pooled_successes_hard_mean"][cutoff],
                    f"{source}, IoU {cutoff}: pooled successes disagree")
            if cutoff in c3_counts:
                require(paired_hard == c3_counts[cutoff], f"{source}, IoU {cutoff}: Section C.3 hard arm differs")
                require(all((mean_only - hard_only) * (-1 if cutoff == "1/2" else 1) > 0
                            for _, hard_only, mean_only, _ in rows),
                        f"{source}, IoU {cutoff}: a fit disagrees with the reported direction")
            gap = 100 * (mean - hard) / positions
            print(f"  Evaluation IoU {float(Fraction(cutoff)):g}: {hard} → {mean} ({gap:+.3f} pp)")


def check_gain():
    matches = load("niv_frozen_gain.json")
    pairs = load("niv_frozen_gain_decisions.json")
    rows = matches["same_cases_per_state"]
    require(rows == pairs["cases_per_state"] == 288 and matches["seed"] == pairs["seed"] == 1
            and matches["horizon"] == pairs["horizon"] == 4
            and matches["states"].keys() == pairs["states"].keys() == {"G-score", "G-uniform"},
            "Unexpected gain comparison scope")
    print(f"NIV T4 fixed-evidence gain comparison: {rows} cases per state")
    for state, summary in matches["states"].items():
        arms = summary["interventions"]
        require(arms["temp_half"] == {"boundary_gain": 10, "score_gain": 10, "evidence_temperature": 0.5}
                and arms["true20"] == {"boundary_gain": 20, "score_gain": 20, "evidence_temperature": 1.0}
                and summary["identical_evidence_rows"] == rows, f"{state}: matched evidence and intervention")
        decisions = pairs["states"][state]
        expected = 51 if state == "G-score" else 0
        require(decisions["both_plans_changed"] == summary["same_changed_plan_rows_for_point_map_and_evidence_first"]
                == expected and decisions["either_plan_changed"] == expected,
                f"{state}: paired plan overlap disagrees")
        require(decisions["heads"].keys() == {"point MAP", "evidence-first"}, f"{state}: unexpected decision heads")
        for head, fields in decisions["heads"].items():
            require(fields == {"video": 0, "interval": 0, "plan": expected},
                    f"{state}, {head}: decoded support or plan counts disagree")
            print(f"  {state}, {head}: {fields['video']} videos, {fields['interval']} intervals, "
                  f"{fields['plan']} plans changed")


if __name__ == "__main__":
    check_thresholds()
    check_gain()


==> data/VERIFY_NIV_DECODER_COVERAGE.py <==
"""Verify exact oracle coverage bounds from anonymous NIV outcome margins."""

import json
from pathlib import Path


PAIR_CODES = ("0:1", "0:2", "0:3", "1:2", "1:3")
SIDES = ("lower", "upper")
STRATA = ("11", "10", "01", "00")


def require(condition, message):
    if not condition:
        raise ValueError(message)


def challenger_bounds(marginal, overlap1, overlap2, anchor_pair):
    both, first_only, second_only, neither = anchor_pair
    baseline = marginal - overlap1 - overlap2
    # Let x be the number of successes in the both-anchors-success stratum.
    # The other strata contain overlap1-x, overlap2-x, and baseline+x.
    minimum_x = max(0, overlap1 - first_only, overlap2 - second_only, -baseline)
    maximum_x = min(both, overlap1, overlap2, neither - baseline)
    require(minimum_x <= maximum_x, "inconsistent pair margins")
    return baseline + minimum_x, baseline + maximum_x


def verify_row(row):
    singles, pairs, n = row["successes"], row["pairs"], row["denominator"]
    require(n == 288 and len(singles) == 4 and set(pairs) == set(PAIR_CODES), "row schema")
    for edge, cells in pairs.items():
        a, b = map(int, edge.split(":"))
        require(len(cells) == 4 and all(type(x) is int and x >= 0 for x in cells)
                and sum(cells) == n and cells[0] + cells[1] == singles[a]
                and cells[0] + cells[2] == singles[b], f"invalid margin {edge}")
    anchor = pairs["0:1"]
    union = n - anchor[3]
    lower, upper = zip(*(challenger_bounds(singles[i], pairs[f"0:{i}"][0], pairs[f"1:{i}"][0], anchor)
                         for i in (2, 3)), strict=True)
    # Outside the anchor union, two qualifying sets can be nested or disjoint
    # up to the population size. The stored witnesses certify both endpoints.
    bounds = [union + max(lower), union + min(anchor[3], sum(upper))]
    require(union == row["anchor_union"] and bounds == row["oracle_bounds"], "incorrect coverage endpoints")
    require(set(row["witnesses"]) == set(SIDES), "missing witness")
    for side, target in zip(SIDES, bounds, strict=True):
        table = row["witnesses"][side]
        require(all(len(bits) == 4 and set(bits) <= {"0", "1"}
                    and type(value) is int and value > 0 for bits, value in table.items())
                and sum(table.values()) == n and n - table.get("0000", 0) == target,
                f"invalid {side} witness")
        for i, count in enumerate(singles):
            require(sum(n for bits, n in table.items() if bits[i] == "1") == count,
                    f"{side} witness single {i}")
        for edge, counts in pairs.items():
            a, b = map(int, edge.split(":"))
            actual = [sum(n for bits, n in table.items() if bits[a] + bits[b] == stratum)
                      for stratum in STRATA]
            require(actual == counts, f"{side} witness pair {edge}")
    return union, bounds


def main():
    path = Path(__file__).with_name("niv_decoder_coverage.json")
    document = json.loads(path.read_text(encoding="utf-8"))
    require(document["schema"] == "NIV_FOUR_ACTION_DECODER_COVERAGE/1", "unexpected table schema")
    groups = {"canonical": [], "finite": []}
    states = {f"S{seed}_G-{condition}" for seed in range(4) for condition in ("score", "uniform")}
    seen = set()
    for row in document["rows"]:
        state, reference = row["state"], row["reference"]
        require(state in states and reference in groups and (state, reference) not in seen, "unexpected score row")
        seen.add((state, reference))
        groups[reference].append(verify_row(row))
    require(len(seen) == 16, "incomplete score roster")
    for reference, rows in groups.items():
        summary = document["summary"][reference]
        require(summary["denominator"] == 2304 and summary["two_anchor_union"] == sum(u for u, _ in rows)
                and summary["four_distinct_decoder_union_bounds"] == [sum(b[0] for _, b in rows),
                                                                    sum(b[1] for _, b in rows)],
                "aggregate mismatch")
        print(f"{reference}: MAP and CM 0.5 union {summary['two_anchor_union']}; "
              f"four-decoder union {summary['four_distinct_decoder_union_bounds']}/2304")


if __name__ == "__main__":
    main()


==> data/VERIFY_NIV_POOL_GAIN.py <==
"""Recompute the archived finite-reference gain split and conditional retention floor."""
from pathlib import Path
import json

path = Path(__file__).with_name("niv_pool_gain_attribution.json")
data = json.loads(path.read_bytes())
if data["schema"] != "CVSPP_R586_K4_POOLING_FINITE_ANONYMOUS/1" or data["cell_order"] != [
    "neither", "map_only", "cm_only", "both"
]:
    raise ValueError("Unexpected counts or ordering")
if [row["fit"] for row in data["fits"]] != list(range(8)):
    raise ValueError("Eight paired fits are required")
total_wins = interval_wins = disagreements = retention_floor = 0
for row in data["fits"]:
    whole, interval = row["all_cells"], row["interval_only_cells"]
    moves = row["pool_cm_disagreements_in_interval_only"]
    if len(whole) != 4 or len(interval) != 4 or sum(whole) != 288:
        raise ValueError("Four cells must partition the fit roster")
    if not all(0 <= part <= orig for part, orig in zip(interval, whole, strict=True)):
        raise ValueError("Interval-only cells must lie within the archived totals")
    if not 0 <= moves <= sum(interval):
        raise ValueError("Impossible disagreement capacity")
    total_wins += whole[2]
    interval_wins += interval[2]
    disagreements += moves
    retention_floor += max(0, interval[2] - moves)
if (total_wins, interval_wins, disagreements, retention_floor) != (182, 138, 11, 127):
    raise ValueError("Narrative counts do not agree with the eight archived pairs")
print(f"Archived finite J: {interval_wins}/{total_wins} CM-only wins change only the interval.")
print(f"Conditional retention floor: {retention_floor}, with {disagreements} disagreements.")
print("Condition: replayed MAP and CM tuples equal the scored archive tuples case by case.")


==> data/VERIFY_OPENING_LATE_WINDOW.py <==
"""Recompute the opening worked example's cell geometry and linked frame clock."""

from fractions import Fraction
from hashlib import sha256
import json
from pathlib import Path


HERE = Path(__file__).resolve().parent
record = json.loads((HERE / "OPENING_LATE_WINDOW_001.json").read_bytes())
cell_count = record["cell_count"]
start, stop = record["local_video_ordinals_inclusive"]
rate = Fraction(record["sampled_frames_per_second"])
period = Fraction(record["time_base"])
end = Fraction(stop - start + 1) / rate
ref_start, ref_end = record["reference_cells_inclusive"]
late_first, late_last = record["late_cells_inclusive"]
reference = set(range(ref_start, ref_end + 1))
late = set(range(late_first, late_last + 1))
late_start = end * late_first / cell_count
iou = Fraction(len(reference & late), len(reference | late))
vi = int(iou >= Fraction(record["iou_cutoff"]))

checks = (
    start == 0,
    end == Fraction(record["local_half_open_end_seconds"]),
    reference == set(range(cell_count)),
    late_last == cell_count - 1,
    late_start == Fraction(record["late_start_seconds"]),
    iou == Fraction(record["iou"]),
    record["scores_V_VI_P_VP_J"] == [1, vi, 1, 1, vi],
    all(Fraction(row["native_pts"]) * period == Fraction(row["ordinal"]) / rate ==
        Fraction(row["source_seconds"]) for row in record["frame_crops"]),
    max(map(Fraction, record["front_visible_transition_bracket_seconds"])) < late_start,
    all(late_start < Fraction(time) < end for time in record["rear_visible_transition_bracket_seconds"]),
    sha256((HERE.parent / "figures_r13/opening_late_window.pdf").read_bytes()).hexdigest()
    == record["figure_sha256"],
)
if not all(checks):
    raise ValueError("Opening frame-to-window evidence mismatch")
print(f"Opening worked example: {float(late_start):.4f} s, IoU {iou}, V/VI/P/VP/J 1/{vi}/1/1/{vi}")


==> data/VERIFY_REF_CUTOFF_WEIGHTS.py <==
"""Recompute the five-cutoff C.3 weighting results from the two data files.

Multiply evaluation weights by 15 so the reference and cutoff totals are 5
and 3. For the pooled linear objective, the integer tables suffice: a vertex
has no support cycle, and repeatedly removing a support leaf gives integer
edge weights. The worst-seed objective uses separate rational certificates.
"""

import csv
from fractions import Fraction
from hashlib import sha256
from io import StringIO
from itertools import product
import json
from pathlib import Path


HERE = Path(__file__).resolve().parent
REFERENCES = ("A", "B", "D")
CUTOFFS = ("0.3", "0.4", "0.5", "0.6", "0.7")
STUDIES = {("OSEF_Gscore", 3): (3, 333, "point"),
           ("OSEF_Gscore", 4): (3, 288, "point"),
           ("CONQUER", 3): (4, 333, "MAP64"),
           ("CONQUER", 4): (4, 288, "MAP64")}
CELLS = tuple(product(REFERENCES, CUTOFFS))
SCORE_SHA256 = "54b37de62029b0174ecc787aa104ef1bf5dcc2bfd436c80653c306db426d032b"


def require(condition, message):
    if not condition:
        raise ValueError(message)


def load_counts():
    raw = (HERE / "geometry_seed_counts.csv").read_bytes()
    require(sha256(raw).hexdigest() == SCORE_SHA256, "unexpected archived score table")
    by_study = {}
    for row in csv.DictReader(StringIO(raw.decode())):
        key = row["family"], int(row["horizon"])
        seeds, cases, head = STUDIES[key]
        seed, cell = int(row["seed"]), (row["geometry"], row["threshold"])
        score = int(row["CM_success"]), int(row["baseline_success"])
        gap = score[0] - score[1]
        counts = by_study.setdefault(key, {})
        require(seed in range(seeds) and cell in CELLS and (seed, cell) not in counts
                and int(row["N"]) == cases and all(0 <= count <= cases for count in score)
                and row["baseline_head"] == head and row["CM_head"] == "full_profile"
                and gap == int(row["paired_delta_count"]), f"invalid paired count in {key}")
        counts[seed, cell] = gap
    return {key: [tuple(by_study[key][seed, cell] for cell in CELLS) for seed in range(seeds)]
            for key, (seeds, _, _) in STUDIES.items()}


def dot(values, weights):
    return sum(value * weight for value, weight in zip(values, weights, strict=True))


def weight_vector(rows):
    require(len(rows) == 3 and all(len(row) == 5 for row in rows), "weight table shape")
    matrix = [tuple(map(Fraction, row)) for row in rows]
    vector = tuple(weight for row in matrix for weight in row)
    require(min(vector) >= 0 and list(map(sum, matrix)) == [5] * 3
            and list(map(sum, zip(*matrix, strict=True))) == [3] * 5, "weight table totals")
    return vector


def integer_tables():
    columns = [(a, b, 3 - a - b) for a in range(4) for b in range(4 - a)]
    for arrangement in product(columns, repeat=5):
        rows = tuple(zip(*arrangement, strict=True))
        if tuple(map(sum, rows)) == (5, 5, 5):
            yield tuple(weight for row in rows for weight in row)


def verify_pooled(counts, tables, record, scale):
    pooled = tuple(map(sum, zip(*counts, strict=True)))
    printed_count_rows = record["paired_delta_counts_by_geometry_and_cutoff"]
    require(tuple(value for row in printed_count_rows for value in row) == pooled, "pooled count matrix")
    values = [dot(pooled, table) for table in tables]
    for name, endpoint in (("min", min(values)), ("max", max(values))):
        require(dot(pooled, weight_vector(record[f"{name}imizing_weight_units"])) == endpoint
                and scale * endpoint == Fraction(record[f"{name}imum_gap_pp"]), f"pooled {name}imum")
    equal = scale * sum(pooled)
    require(equal == Fraction(record["independent_uniform_gap_pp"]), "equal-pair mean")
    return [str(scale * endpoint) for endpoint in (min(values), max(values))], str(equal)


def verify_worst_seed(counts, certificate, record, scale):
    weights = weight_vector(certificate["weight_units"])
    mixture, rows, columns = (tuple(map(Fraction, certificate[name])) for name in
                              ("seed_mixture", "reference_potentials", "cutoff_potentials"))
    require(len(rows) == 3 and len(columns) == 5 and len(mixture) == len(counts)
            and min(mixture) >= 0 and sum(mixture) == 1, "upper certificate shape or seed mixture")
    # The minimum seed objective is bounded above by this convex mixture.
    for index, cell_counts in enumerate(zip(*counts, strict=True)):
        row, column = divmod(index, 5)
        require(dot(cell_counts, mixture) <= rows[row] + columns[column], "seed upper certificate")
    upper = 5 * sum(rows) + 3 * sum(columns)
    scores = [scale * dot(seed, weights) for seed in counts]
    equal = [scale * sum(seed) for seed in counts]
    require(min(scores) == scale * upper == Fraction(record["optimal_worst_seed_gap_pp"])
            and upper == Fraction(record["optimized_count_units"])
            and scores == list(map(Fraction, record["witness_seed_gaps_pp"]))
            and equal == list(map(Fraction, record["independent_equal_pair_gaps_pp"])),
            "seed optimum and attaining weights")
    return weights, mixture, equal, scores


def verify_floor(weights, mixture, equal, scores, record):
    require(mixture == (1, 0, 0) and equal[0] < 0 < scores[0] and min(weights) == 0
            and min(scores) == scores[0], "seed-zero bound for the minimum pair weight")
    share = scores[0] / (scores[0] - equal[0])
    boundary = [share * u + (1 - share) * w for u, w in zip(equal, scores, strict=True)]
    require(boundary[0] == 0 and all(x > 0 for x in boundary[1:])
            and boundary == list(map(Fraction, record["seed_gaps_pp_at_boundary"]))
            and share == Fraction(record["uniform_pair_component_at_boundary"])
            and share / 15 == Fraction(record["largest_minimum_pair_weight_for_nonnegative_seed_gaps"]),
            "minimum pair-weight result")
    return str(share / 15)


def main():
    by_study = load_counts()
    document = json.loads((HERE / "ref_cutoff_weights.json").read_bytes())
    worst = document["worst_observed_seed"]
    tables = tuple(integer_tables())
    require(len(tables) == len(set(tables)) == document["integer_tables"] == 3391,
            "number of feasible integer weight tables")
    require(document["score_member_sha256"] == worst["result"]["score_table_sha256"] == SCORE_SHA256
            and tuple(document["geometry_order"]) == tuple(worst["result"]["reference_order"]) == REFERENCES
            and tuple(document["cutoff_order"]) == tuple(worst["result"]["cutoff_order"]) == CUTOFFS
            and Fraction(document["weight_unit"]) == Fraction(1, 15), "evaluation grid or count source")
    pooled = {(row["family"], row["horizon"]): row for row in document["results"]}
    names = {f"{family}/{horizon}" for family, horizon in STUDIES}
    require(set(pooled) == set(STUDIES) and len(document["results"]) == len(STUDIES)
            and set(worst["result"]["studies"]) == set(worst["certificates"]) == names,
            "incomplete or duplicated studies")
    output = {}
    for (family, horizon), (seeds, cases, _) in STUDIES.items():
        key = family, horizon
        name = f"{family}/{horizon}"
        counts = by_study[key]
        require(pooled[key]["fixed_seed_count"] == seeds
                and pooled[key]["base_cases_per_seed"] == cases, "study denominators")
        scale = Fraction(100, 15 * cases)
        bounds, equal = verify_pooled(counts, tables, pooled[key], scale / seeds)
        record = worst["result"]["studies"][name]
        witnesses = verify_worst_seed(counts, worst["certificates"][name], record, scale)
        output[name] = {"pooled_bounds_pp": bounds, "independent_equal_pair_gap_pp": equal,
                        "best_worst_seed_pp": str(min(witnesses[-1]))}
        if key == ("OSEF_Gscore", 3):
            output[name]["largest_minimum_pair_weight"] = verify_floor(*witnesses, record)
    print(json.dumps(output, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> data/VERIFY_TABLE3B_TABLE4C.py <==
"""Recompute displayed Table 3(b), Table 4(c), and the C.2 overlap from archived counts."""

from collections import Counter
from decimal import Decimal, localcontext
import json
from pathlib import Path
import re


DATA = Path(__file__).resolve().parent
SOURCE = DATA.parent
AXES = ("V", "VI", "P", "VP", "J")
PAIR = re.compile(r"(?<![\d.])([0-9]+\.[0-9]{2})(?![\d.])")
C2 = re.compile(
    r"all-clip scores yield (\d+) newly correct plans over zero scores\. "
    r"Of these, (\d+) also pass the joint test, with no joint losses\. "
    r"At least one other input also passes at (\d+) of the (\d+) positions\. "
    r"Against shuffled scores, the joint-success differences are \$([+-]?\d+),([+-]?\d+),([+-]?\d+)\$ by seed"
)


def require(condition, reason):
    if not condition:
        raise ValueError(reason)


def read(name):
    return json.loads((DATA / name).read_bytes())


def percentage(count, total):
    require(type(count) is int and type(total) is int and 0 <= count <= total and total > 0,
            "Invalid count or denominator")
    return Decimal(100 * count) / total


def display(values):
    require(len(values) == 3, "Expected three seeds")
    mean = sum(values) / len(values)
    variance = sum((value - mean) ** 2 for value in values) / (len(values) - 1)
    return f"{mean:.2f}", f"{variance.sqrt():.2f}"


def table3b():
    archived = read("table3b_failure_path_r080.json")
    text = (SOURCE / "table3_benchmark_results.tex").read_text(encoding="utf-8")
    printed = {}
    for line in text.splitlines():
        parts = line.removesuffix(r"\\").split(" & ")
        if len(parts) != 10 or parts[3] not in {"MAP", "CM"}:
            continue
        dataset = parts[0].split("~", 1)[0]
        horizon, cases, mode = int(parts[1]), int(parts[2].replace(",", "")), parts[3]
        key = (f"{dataset} T{horizon}", mode)
        require(key not in printed, "Duplicate Table 3(b) row")
        printed[key] = (cases, parts[4:9], parts[9].strip("$"))
    require(set(printed) == {(name, mode) for name in archived["cohorts"] for mode in ("MAP", "CM")},
            "Table 3(b) source and archive roster differ")
    for name, rows in archived["cohorts"].items():
        require(sorted(row["seed"] for row in rows) == [0, 1, 2], "Unexpected Table 3(b) seeds")
        for row in rows:
            total = row["cases"]
            for axis in AXES:
                n00, n01, n10, n11 = row["paired_axis_counts_00_01_10_11"][axis]
                require(min(n00, n01, n10, n11) >= 0 and n00 + n01 + n10 + n11 == total
                        and (n10 + n11, n01 + n11)
                        == (row["axis_counts"]["MAP"][axis], row["axis_counts"]["CM"][axis]),
                        f"Table 3(b) paired counts {name} {axis}")
        for mode in ("MAP", "CM"):
            cases, cells, delta = printed[name, mode]
            require(all(row["cases"] == cases for row in rows), f"Table 3(b) denominator {name}")
            for axis, cell in zip(AXES, cells, strict=True):
                values = [percentage(row["axis_counts"][mode][axis], cases) for row in rows]
                require(tuple(PAIR.findall(cell)) == display(values), f"Table 3(b) display {name} {mode} {axis}")
            gain = sum(row["axis_counts"]["CM"]["J"] - row["axis_counts"]["MAP"]["J"] for row in rows)
            require(delta == (f"{Decimal(100 * gain) / (3 * cases):+.2f}" if mode == "CM" else "0"),
                    f"Table 3(b) paired J delta {name}")
    return len(printed) * len(AXES)


def table4c():
    archive = read("p3iv_table4c_archived_counts.json")
    text = (SOURCE / "table4c_single.tex").read_text(encoding="utf-8")
    arms = archive["frozen_table4c_means_and_sample_sds"]
    printed = {}
    for line in text.splitlines():
        parts = line.removesuffix(r"\\").split(" & ")
        if len(parts) == 3 and parts[0] in arms:
            require(parts[0] not in printed, "Duplicate Table 4(c) row")
            printed[parts[0]] = parts[1:]
    counts = {(row["seed"], row["arm"]): row for row in archive["primary_finite_seed_counts"]}
    require(set(printed) == set(arms) and set(counts) == {(seed, arm) for seed in range(3) for arm in arms}
            and len(counts) == len(archive["primary_finite_seed_counts"]), "Table 4(c) rows or seeds")
    for arm, cells in printed.items():
        rows = [counts[seed, arm] for seed in range(3)]
        require(all((row["N"], row["V"], row["VI_0.5"]) == (333, 197, 147) for row in rows),
                "Table 4(c) fixed retrieval counts")
        for axis, cell in zip(("P", "J_0.5"), cells, strict=True):
            expected = arms[arm][axis]
            require(tuple(PAIR.findall(cell)) == display([percentage(row[axis], row["N"]) for row in rows])
                    == (expected["mean_percent"], expected["sample_sd_percent"]), f"Table 4(c) display {arm} {axis}")
    return len(printed) * 2, counts


def controls(counts):
    archive = read("p3iv_score_zero_controls.json")
    control = archive["scopes"]["primary_finite"]
    require(archive["seed_case_positions"] == 999 and len(control["seed_rows"]) == 3
            and archive["support_pattern_order"] == ["shuffle", "endpoint", "raw"], "C.2 scope")
    pooled = Counter()
    shuffled = []
    key_set = {f"{i:03b}" for i in range(8)}
    for seed, row in enumerate(control["seed_rows"]):
        cells = row["support_pattern_counts"]
        require(set(cells) == key_set and all(type(n) is int and n >= 0 for n in cells.values())
                and sum(cells.values()) == row["score_only_vs_zero"], "C.2 seed support")
        pooled.update(cells)
        scored = counts[seed, "All clips + scores"]["J_0.5"]
        zero = counts[seed, "All clips, no scores"]["J_0.5"]
        shuffled.append(scored - counts[seed, "All clips, shuffled scores"]["J_0.5"])
        require(scored - zero == row["score_only_vs_zero"] - row["zero_only_vs_score"], "C.2 paired margin")
    other = sum(pooled.values()) - pooled["000"]
    require(pooled == control["pooled_support_pattern_counts"] and other == control["gains_reproduced_by_another_input"]
            and sum(pooled.values()) == control["score_only_vs_zero"] and control["zero_only_vs_score"] == 0,
            "C.2 pooled support")
    require(sum(row["zero_only_vs_score"] for row in control["seed_rows"]) == 0, "C.2 zero-only rows")
    gains = sum(pooled.values())
    source = " ".join((SOURCE / "compact_experiments.tex").read_text(encoding="utf-8").split())
    matches = C2.findall(source)
    routes = read("p3iv_plan_gain_routes.json")
    rows = routes["scopes"]["primary_finite"]
    require(routes["seed_case_positions"] == 999 and len(rows["seeds"]) == 3, "Plan-to-joint scope")
    for seed, row in enumerate(rows["seeds"]):
        score = counts[seed, "All clips + scores"]
        zero = counts[seed, "All clips, no scores"]
        require(row["exact_plan_gains"] - row["exact_plan_losses"] == score["P"] - zero["P"]
                and sum(row["exact_plan_gain_routes"].values()) == row["exact_plan_gains"]
                and row["exact_plan_gain_routes"]["joint_pass"] == row["joint_gains"]
                and row["joint_gains_with_prior_exact_plan"] == 0
                and row["joint_gains"] == control["seed_rows"][seed]["score_only_vs_zero"]
                and row["joint_losses"] == control["seed_rows"][seed]["zero_only_vs_score"],
                "Plan-to-joint seed counts")
    plan_gains = sum(row["exact_plan_gains"] for row in rows["seeds"])
    require(plan_gains == rows["pooled"]["exact_plan_gains"], "Plan-to-joint pooled count")
    require(len(matches) == 1 and tuple(map(int, matches[0])) == (plan_gains, gains, other, gains, *shuffled),
            "C.2 printed score comparisons differ")
    return gains, other, shuffled


def main():
    with localcontext() as context:
        context.prec = 50
        table3 = table3b()
        table4, inputs = table4c()
        gains, overlap, shuffled = controls(inputs)
    result = {"Table 3(b) mean and sample SD pairs": table3,
              "Table 4(c) mean and sample SD pairs": table4,
              "C.2 score-over-zero gains": gains, "C.2 gains with another successful input": overlap,
              "C.2 score-minus-shuffle joint success counts by seed": shuffled}
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> data/VERIFY_TABLE4B_INTERACTION.py <==
"""Verify exact interaction bounds from four archived pairwise tables."""

from argparse import ArgumentParser
from fractions import Fraction
from itertools import product
import json
from pathlib import Path


STATES = tuple(product((0, 1), repeat=4))  # (A MAP, A CM, B MAP, B CM)
EDGES = ((0, 1), (2, 3), (0, 2), (1, 3))
INDEX = tuple(tuple(4 * edge + 2 * bits[a] + bits[b]
                    for edge, (a, b) in enumerate(EDGES))
              for bits in STATES)
OBJECTIVE = tuple(int(bits[1] - bits[0] != bits[3] - bits[2]) for bits in STATES)
CONFIG = {3: (333, "G-score", "G-uniform"), 4: (288, "G-score", "W-score")}


def require(condition, message):
    if not condition:
        raise ValueError(message)


def natural(value):
    return type(value) is int and value >= 0


def compute_margins(table):
    margins = [0] * 16
    for entries, cases in zip(INDEX, table, strict=True):
        for row in entries:
            margins[row] += cases
    return margins


def certificate(margins, item, sign):
    n = item["joint_state_counts"]
    weights = tuple(map(Fraction, item["linear_bound_weights"]))
    require(len(n) == len(weights) == 16 and all(natural(x) for x in n), "Invalid certificate layout")
    require(compute_margins(n) == margins, "Witness has different two-way counts")
    result = sum(c * x for c, x in zip(OBJECTIVE, n, strict=True))
    require(result == item["count"] and natural(item["count"]), "Witness objective")
    require(all(sum(weights[i] for i in indices) <= sign * cost
                for indices, cost in zip(INDEX, OBJECTIVE, strict=True)), "Infeasible linear bound")
    require(sum(weight * cases for weight, cases in zip(weights, margins, strict=True)) == sign * result,
            "Weighted marginal bound must equal the attained count")
    return result


def verify(document):
    require(document["schema"] == "NIV_TABLE4B_FOUR_PAIRED_MARGINS/1", "Unexpected format")
    output = {}
    for group in document["groups"]:
        horizon = group["actions"]
        cases, first, second = CONFIG[horizon]
        require((group["cases_per_seed"], group["conditions"]) == (cases, [first, second]),
                "Unexpected cohort or side order")
        require([row["seed"] for row in group["rows"]] == [0, 1, 2], "Unexpected seed order")
        lower = upper = only_a = only_b = both = 0
        for row in group["rows"]:
            bins = row["margins"]
            require(len(bins) == 4 and all(len(edge) == 4 and sum(edge) == cases
                                            and all(natural(x) for x in edge) for edge in bins),
                    "Invalid paired counts")
            flat = [cell for edge in bins for cell in edge]
            lower += certificate(flat, row["min"], 1)
            upper += certificate(flat, row["max"], -1)
            only_a += bins[3][2]
            only_b += bins[3][1]
            both += bins[3][3]
        require(horizon not in output, "Unexpected repeated group")
        output[horizon] = {"seed_case_positions": 3 * cases, "decoder_response_disagreement": [lower, upper],
                           "cm_only_first": only_a, "cm_only_second": only_b,
                           "cm_first_success": only_a + both, "cm_second_success": only_b + both}
    require(set(output) == set(CONFIG), "Unexpected source coverage")
    return output


def main():
    parser = ArgumentParser(description=__doc__)
    parser.add_argument("evidence", type=Path, nargs="?",
                        default=Path(__file__).with_name("table4b_interaction_bounds.json"))
    args = parser.parse_args()
    print(json.dumps(verify(json.loads(args.evidence.read_bytes())), indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> data/VERIFY_TEXT_PLAN_CEILING.py <==
"""Recompute text-only plan ceilings from anonymous grouped frequencies."""

import json
from pathlib import Path
import re
import sys


def require(condition, reason):
    if not condition:
        raise ValueError(reason)


def verify_group(group):
    observed = set(group)
    require(observed == {"group_histogram", "query_task_keys", "ambiguous_query_task_keys",
                         "rows", "maximum_canonical_hits"}, "Unexpected group fields")
    seen = set()
    for row_size, highest, multiplicity in group["group_histogram"]:
        require(all(type(n) is int for n in (row_size, highest, multiplicity)) and
                0 < highest <= row_size and multiplicity > 0 and (row_size, highest) not in seen,
                "Invalid histogram row")
        seen.add((row_size, highest))

    keys = rows = hits = ambiguous = 0
    for row_size, highest, multiplicity in group["group_histogram"]:
        keys += multiplicity
        rows += row_size * multiplicity
        hits += highest * multiplicity
        ambiguous += multiplicity * (highest != row_size)
    require((keys, rows, hits, ambiguous) == (
        group["query_task_keys"], group["rows"], group["maximum_canonical_hits"], group["ambiguous_query_task_keys"]
    ), "Reported counts differ from grouped arithmetic")
    return keys, rows, hits, ambiguous


def main(path):
    data = json.loads(path.read_bytes())
    require(set(data) == {"schema", "scope", "key", "cross_video_conflict_subset", "histogram_columns",
                          "provenance_sha256", "corpora"} and
            data["schema"] == "CVSPP_EXPOSED_VALID_TEXT_PLAN_CEILING/1", "Unexpected summary schema")
    require(data["histogram_columns"] == ["rows_in_key", "most_frequent_plan_count", "number_of_keys"],
            "Unexpected histogram columns")
    require(set(data["provenance_sha256"]) == {"R574_replay", "R574_result", "R579_anonymous_query_composition",
                                              "aggregate_replay_result", "CrossTask_canonical_replay",
                                              "CrossTask_canonical_receipt", "COIN_canonical_replay",
                                              "COIN_canonical_receipt"} and
            all(re.fullmatch("[0-9a-f]{64}", pin) for pin in data["provenance_sha256"].values()),
            "Unexpected provenance fields or digest")
    require(set(data["corpora"]) == {"CrossTask", "COIN"}, "Expected two exposed VALID cohorts")
    report = {}
    for corpus, details in data["corpora"].items():
        require(set(details) == {"all_valid", "cross_video_conflict_participants",
                                 "train_only_full_query_lookup_hits_on_all_valid",
                                 "cross_video_conflict_source_videos", "cross_video_conflict_distinct_video_pairs",
                                 "cross_video_equal_action_multiset_different_order_row_pairs"},
                "Unexpected corpus fields")
        full_keys, full_rows, full_hits, full_ambiguous = verify_group(details["all_valid"])
        cross_keys, cross_rows, cross_hits, cross_ambiguous = verify_group(
            details["cross_video_conflict_participants"])
        remaining_rows = full_rows - cross_rows
        require(0 < cross_keys == cross_ambiguous <= full_ambiguous <= full_keys and
                0 < cross_rows <= full_rows and cross_hits <= full_hits <= cross_hits + remaining_rows and
                0 <= details["train_only_full_query_lookup_hits_on_all_valid"] <= full_hits,
                "Subset and full-cohort margins disagree")
        require(details["cross_video_equal_action_multiset_different_order_row_pairs"] == 0,
                "Expected no same-inventory pairs in the two admitted VALID cohorts")
        require(2 <= details["cross_video_conflict_source_videos"] <= cross_rows and
                details["cross_video_conflict_distinct_video_pairs"] >= 1, "Impossible source counts")
        report[corpus] = {
            "all_valid": {"rows": full_rows, "keys": full_keys, "maximum_hits": full_hits},
            "cross_video_conflict_participants": {
                "rows": cross_rows, "keys": cross_keys, "maximum_hits": cross_hits,
            },
        }
    print(json.dumps({"arithmetic": "PASS", "corpora": report}, indent=2, sort_keys=True))


if __name__ == "__main__":
    main(Path(sys.argv[1]) if len(sys.argv) > 1 else Path(__file__).with_name("text_plan_ceiling.json"))


==> data/interval_subset.py <==
"""Exact interval coverage and compatible mass at evaluation and decoding IoU 0.5.

The video has 16 cells and all 136 positive-width grid intervals are latent
hypotheses. A reference of length d and an output of length L pass IoU 0.5
iff L/2 <= d <= 2L and their centers differ by at most (d+L)/6.

Build the 968 outputs by intersecting the support boundary lines and domain
edges. Work in units of one sixth of an original cell. Their widths are
multiples of half a cell. Each of the 90 half-cell outputs is necessary
at the quarter-cell reference with the same center. At reference widths
25/24 and 97/24 cells, the eligible output widths are disjoint. Dividing
the legal start length by the longest passing start band shows that at
least 15 and 3 outputs, respectively, are necessary. This gives 108.

For sufficiency keep the 90 short outputs and all one-half-overlapping
windows of widths two and eight. The short outputs preserve the exact
coverage of widths below 1/2 and cover every start for widths in [1/2,1].
The other windows cover widths in [1,4] and [4,16]. For the latter two
groups adjacent output centers are L/2 apart. Any legal reference center
lies within L/4 of some output center, including at the two video edges.
This meets the match condition throughout the respective width ranges.

Maximum compatible mass for each fixed nonnegative latent distribution
requires a representative of each inclusion-maximal compatibility set.
All other sets are dominated. Necessity follows by putting the whole
posterior on one maximal set, so any best interval must include its entire
support. There are 162 such sets with unique representatives. They include
the 18 long coverage windows and none of the 90 necessary short outputs.
Hence 252 is the joint minimum. Tied output identity can change.

The code below uses no weights or annotations. It checks the start sets
at duration events and between events. All output endpoints are integers
on the six-tick clock. The bands' eligibility, clipping and lower/upper
intersection events can only occur at half-tick durations.
"""

from collections import defaultdict
from fractions import Fraction as F
from itertools import combinations
import json


VIDEO_TICKS = 96
CELL_TICKS = 6
GRID = tuple((a * CELL_TICKS, b * CELL_TICKS) for a in range(16) for b in range(a + 1, 17))


def require(condition, message):
    if not condition:
        raise ValueError(message)


def output_arrangement():
    # Each line is A*x+B*y=C in the original six-tick clock.
    lines = {(1, 0, 0), (0, 1, VIDEO_TICKS), (-1, 1, 0)}
    for a, b in GRID:
        width = b - a
        lines.update({(-1, 1, width // 2), (-1, 1, 2 * width),
                      (1, 2, 2 * a + b), (2, 1, a + 2 * b)})
    outputs = set()
    for (a, b, c), (d, e, f) in combinations(lines, 2):
        determinant = a * e - b * d
        if not determinant:
            continue
        left, right = F(c * e - b * f, determinant), F(a * f - c * d, determinant)
        if 0 <= left < right <= VIDEO_TICKS:
            require(left.denominator == right.denominator == 1, 'endpoint clock')
            outputs.add((int(left), int(right)))
    require(len(outputs) == 968 and set(GRID).issubset(outputs), 'original size and grid inclusion')
    require(all((b - a) % 3 == 0 for a, b in outputs), 'half-cell width lattice')
    return sorted(outputs)


def passes(a, b):
    s, e = a
    u, v = b
    overlap = max(0, min(e, v) - max(s, u))
    return 3 * overlap >= e - s + v - u


def legal_starts(outputs, duration):
    # Direct union of closed start bands, including a potentially isolated point.
    last = VIDEO_TICKS - duration
    ranges = []
    for start, end in outputs:
        width = end - start
        if F(width, 2) <= duration <= 2 * width:
            lower = max(F(0), start + (width - 2 * duration) / 3)
            upper = min(last, start + (2 * width - duration) / 3)
            if lower <= upper:
                ranges.append((lower, upper))
    union = []
    for lower, upper in sorted(ranges):
        if union and lower <= union[-1][1]:
            union[-1] = (union[-1][0], max(upper, union[-1][1]))
        else:
            union.append((lower, upper))
    return union


def minimum_long_counts():
    result = []
    for count, duration in ((15, F(25, 24)), (3, F(97, 24))):
        scaled_width = 4 * duration
        max_output_width = F(scaled_width.numerator // scaled_width.denominator, 2)
        max_start_band = (duration + max_output_width) / 3
        require((count - 1) * max_start_band < 16 - duration <= count * max_start_band, 'long lower bound')
        result.append(count)
    return result


def certify():
    outputs = output_arrangement()
    short = {out for out in outputs if out[1] - out[0] == 3}
    long = {(a, a + L) for L in (12, 48) for a in range(0, VIDEO_TICKS - L + 1, L // 2)}
    cover = short | long
    require(len(short) == 90 and len(long) == 18 and cover.issubset(outputs), 'subset construction')
    require(len(cover) == len(short) + sum(minimum_long_counts()), 'sharp coverage lower bound')
    for a, b in short:
        center = F(a + b, 2)
        reference = (center - F(3, 4), center + F(3, 4))
        require([out for out in outputs if passes(out, reference)] == [(a, b)], 'short-window necessity')

    masks = defaultdict(list)
    for output in outputs:
        mask = sum(1 << index for index, latent in enumerate(GRID) if passes(output, latent))
        masks[mask].append(output)
    maximal = [items for mask, items in masks.items()
               if all(other == mask or (mask & other) != mask for other in masks)]
    require(len(masks) == 636 and len(maximal) == 162 and all(len(items) == 1 for items in maximal),
            'unique maximal support')
    forced = {items[0] for items in maximal}
    require(not forced & short and long.issubset(forced), 'joint sharpness')
    joint = forced | short
    for index in range(1, VIDEO_TICKS * 4 + 1):
        duration = F(index, 4)
        reference_starts = legal_starts(outputs, duration)
        require(legal_starts(cover, duration) == reference_starts, 'coverage start set')
        require(legal_starts(joint, duration) == reference_starts, 'joint start set')

    latents = ((0, 18), (0, 54))
    def supported_count(output):
        return sum(passes(output, latent) for latent in latents)
    require((max(map(supported_count, outputs)), max(map(supported_count, cover))) == (2, 1),
            'counterexample to preserving mass with the coverage subset')
    return {'full_outputs': len(outputs), 'coverage_minimum': len(cover),
            'mass_minimum': len(forced), 'joint_minimum': len(joint),
            'duration_coverage_checks_per_subset': VIDEO_TICKS * 4,
            'latent_support_checks': len(outputs) * len(GRID)}


if __name__ == '__main__':
    print(json.dumps(certify(), sort_keys=True))


==> data/niv_oracle_bounds.py <==
"""Verify integer endpoints for the published NIV finite-reference margins.

Each witness gives three sixteen-cell tables, one per seed. The binary
index order is native MAP, native CM, construction-video oracle, and
construction-window oracle. The feasible tables are certificates for
standalone endpoints under the supplied margins, not individual cases.
"""

from itertools import product
from json import dumps

STATES = tuple(product((0, 1), repeat=4))

ORDER = ("Native joint", "Native CM", "Oracle video", "Oracle window")

PAIRS = {
    (0, 2): "finite_MAP_to_oracle_video_00_01_10_11",
    (0, 3): "finite_MAP_to_oracle_window_00_01_10_11",
    (2, 3): "finite_oracle_video_to_window_00_01_10_11",
}

EVENTS = {
    "both_native_pass_video_fails": tuple(m and c and not v for m, c, v, w in STATES),
    "video_passes_neither_native_passes": tuple(v and not m and not c for m, c, v, w in STATES),
    "only_window_passes": tuple(w and not m and not c and not v for m, c, v, w in STATES),
}

def require(condition, label):
    if not condition:
        raise ValueError(label)

def paired(left, right, code):
    return tuple(2 * state[left] + state[right] == code for state in STATES)

def constraints(margins):
    all_rows = []
    per_seed = margins["denominator_three_repeated_seeds"] // 3
    for i in range(3):
        rows = [(tuple(1 for _ in STATES), per_seed)]
        rows.extend((tuple(state[axis] for state in STATES), margins["finite_joint_numerators_by_seed"][name][i])
                    for axis, name in enumerate(ORDER))
        cells = margins["finite_MAP_to_CM_by_seed_00_01_10_11"][i]
        rows.extend((paired(0, 1, idx), total) for idx, total in enumerate(cells))
        for indicators, count in rows:
            coefficients = (0,) * (i * len(STATES)) + indicators + (0,) * ((2 - i) * len(STATES))
            all_rows.append((coefficients, count))
    for pair, name in PAIRS.items():
        for i, count in enumerate(margins[name]):
            all_rows.append((paired(*pair, i) * 3, count))
    return all_rows

def analytic_bounds(margins):
    n = margins["denominator_three_repeated_seeds"]
    m, _, v, w = (sum(margins["finite_joint_numerators_by_seed"][name]) for name in ORDER)
    mv, mw, vw = (margins[name][3] for name in PAIRS.values())
    cm_only = sum(pair[1] for pair in margins["finite_MAP_to_CM_by_seed_00_01_10_11"])
    map_only = sum(pair[2] for pair in margins["finite_MAP_to_CM_by_seed_00_01_10_11"])
    # The lower bounds follow by inclusion-exclusion inside M, V and W.
    # The upper bounds also enforce nonnegativity of the complement of M ∪ V ∪ W.
    triple_min = max(0, mv + mw - m, mv + vw - v, mw + vw - w)
    triple_max = min(mv, mw, vw, n - (m + v + w) + (mv + mw + vw))
    bare_window = w - mw - vw
    return {
        "both_native_pass_video_fails": [max(0, m - mv - map_only), min(m - mv, m - map_only)],
        "video_passes_neither_native_passes": [max(0, v - mv - cm_only), min(v - mv, n - m - cm_only)],
        "only_window_passes": [max(0, bare_window + triple_min - cm_only),
                               min(bare_window + triple_max, n - m - cm_only)],
    }

def check_witness(witness, rows, event, expected):
    require(isinstance(witness, list) and len(witness) == len(STATES) * 3
            and all(type(x) is int and x >= 0 for x in witness), "nonnegative integer table per seed")
    for coefficients, expected_count in rows:
        require(sum(w * a for w, a in zip(witness, coefficients, strict=True)) == expected_count,
                "published per-seed and pooled margins")
    require(sum(w for w, member in zip(witness, event * 3, strict=True) if member) == expected,
            "exact objective endpoint")

MARGINS = {'3': {'denominator_three_repeated_seeds': 999,
       'finite_MAP_to_CM_by_seed_00_01_10_11': [[228, 15, 12, 78], [221, 20, 12, 80],
                                                [215, 31, 18, 69]],
       'finite_MAP_to_oracle_video_00_01_10_11': [619, 111, 64, 205],
       'finite_MAP_to_oracle_window_00_01_10_11': [346, 384, 10, 259],
       'finite_joint_numerators_by_seed': {'Native CM': [93, 100, 100],
                                           'Native joint': [90, 92, 87],
                                           'Oracle video': [99, 104, 113],
                                           'Oracle window': [210, 214, 219]},
       'finite_oracle_video_to_window_00_01_10_11': [355, 328, 1, 315]},
 '4': {'denominator_three_repeated_seeds': 864,
       'finite_MAP_to_CM_by_seed_00_01_10_11': [[224, 12, 8, 44], [222, 23, 5, 38],
                                                [215, 10, 8, 55]],
       'finite_MAP_to_oracle_video_00_01_10_11': [607, 99, 23, 135],
       'finite_MAP_to_oracle_window_00_01_10_11': [434, 272, 7, 151],
       'finite_joint_numerators_by_seed': {'Native CM': [56, 61, 65],
                                           'Native joint': [52, 43, 63],
                                           'Oracle video': [72, 78, 84],
                                           'Oracle window': [135, 140, 148]},
       'finite_oracle_video_to_window_00_01_10_11': [440, 190, 1, 233]}}

WITNESSES = {'3': {'both_native_pass_video_fails': [[112, 110, 0, 6, 0, 0, 1, 14, 10, 2, 0, 0, 0, 0, 0, 78, 119,
                                         76, 0, 26, 0, 0, 0, 20, 0, 12, 0, 0, 0, 22, 0, 58, 83, 88,
                                         0, 44, 31, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 69],
                                        [116, 112, 0, 0, 6, 0, 0, 9, 0, 0, 1, 11, 0, 0, 0, 78, 119,
                                         102, 0, 0, 0, 8, 0, 12, 0, 0, 0, 12, 0, 0, 0, 80, 74, 51,
                                         0, 90, 31, 0, 0, 0, 0, 0, 0, 18, 9, 55, 0, 5]],
       'only_window_passes': [[113, 97, 0, 18, 0, 15, 0, 0, 9, 0, 1, 2, 0, 0, 0, 78, 119, 90, 0, 12,
                               0, 20, 0, 0, 0, 0, 0, 12, 0, 0, 0, 80, 114, 20, 0, 81, 0, 31, 0, 0,
                               0, 18, 0, 0, 0, 37, 0, 32],
                              [108, 69, 0, 51, 15, 0, 0, 0, 0, 12, 0, 0, 0, 30, 0, 48, 119, 98, 0,
                               4, 0, 0, 0, 20, 0, 12, 0, 0, 0, 0, 0, 80, 72, 107, 1, 35, 31, 0, 0,
                               0, 10, 0, 0, 8, 0, 0, 0, 69]],
       'video_passes_neither_native_passes': [[112, 112, 0, 4, 0, 0, 1, 14, 10, 0, 0, 2, 0, 0, 0,
                                               78, 119, 102, 0, 0, 0, 0, 0, 20, 0, 8, 0, 4, 0, 0, 0,
                                               80, 114, 60, 0, 41, 0, 0, 0, 31, 0, 18, 0, 0, 0, 28,
                                               0, 41],
                                              [107, 112, 1, 8, 15, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0,
                                               78, 109, 36, 0, 76, 0, 20, 0, 0, 10, 2, 0, 0, 0, 52,
                                               0, 28, 83, 106, 0, 26, 31, 0, 0, 0, 0, 0, 0, 18, 0,
                                               0, 0, 69]]},
 '4': {'both_native_pass_video_fails': [[153, 55, 0, 16, 0, 0, 0, 12, 0, 8, 0, 0, 0, 0, 0, 44, 147,
                                         58, 0, 17, 0, 0, 1, 22, 0, 5, 0, 0, 0, 0, 0, 38, 133, 51,
                                         0, 31, 0, 10, 0, 0, 5, 3, 0, 0, 2, 0, 0, 53],
                                        [153, 63, 0, 8, 0, 0, 0, 12, 0, 0, 0, 8, 0, 0, 0, 44, 148,
                                         62, 0, 12, 0, 0, 0, 23, 0, 0, 0, 5, 0, 0, 0, 38, 133, 38,
                                         0, 44, 0, 10, 0, 0, 0, 0, 1, 7, 6, 17, 0, 32]],
       'only_window_passes': [[152, 45, 0, 27, 0, 12, 0, 0, 0, 7, 1, 0, 0, 0, 0, 44, 148, 39, 0, 35,
                               0, 23, 0, 0, 0, 0, 0, 5, 0, 0, 0, 38, 134, 44, 0, 37, 0, 10, 0, 0, 0,
                               8, 0, 0, 6, 2, 0, 47],
                              [153, 55, 0, 16, 0, 0, 0, 12, 0, 8, 0, 0, 0, 0, 0, 44, 148, 57, 0, 17,
                               0, 0, 0, 23, 0, 5, 0, 0, 0, 0, 0, 38, 123, 62, 0, 30, 9, 0, 1, 0, 5,
                               3, 0, 0, 2, 0, 0, 53]],
       'video_passes_neither_native_passes': [[153, 51, 0, 20, 0, 0, 0, 12, 0, 8, 0, 0, 0, 4, 0, 40,
                                               148, 57, 0, 17, 0, 0, 0, 23, 0, 5, 0, 0, 0, 0, 0, 38,
                                               133, 65, 0, 17, 0, 0, 0, 10, 6, 0, 1, 1, 0, 0, 0,
                                               55],
                                              [153, 43, 0, 28, 0, 12, 0, 0, 0, 8, 0, 0, 0, 0, 0, 44,
                                               148, 31, 0, 43, 0, 23, 0, 0, 0, 5, 0, 0, 0, 3, 0, 35,
                                               123, 64, 0, 28, 10, 0, 0, 0, 6, 1, 1, 0, 0, 0, 0,
                                               55]]}}

EXPECTED = {'3': {'both_native_pass_video_fails': [22, 64],
       'only_window_passes': [207, 274],
       'video_passes_neither_native_passes': [45, 111]},
 '4': {'both_native_pass_video_fails': [2, 23],
       'only_window_passes': [128, 174],
       'video_passes_neither_native_passes': [54, 99]}}

for horizon, counts in MARGINS.items():
    bound = analytic_bounds(counts)
    require(bound == EXPECTED[horizon], "reported endpoint")
    for name, event in EVENTS.items():
        for table, endpoint in zip(WITNESSES[horizon][name], bound[name], strict=True):
            check_witness(table, constraints(counts), event, endpoint)
print(dumps(EXPECTED, sort_keys=True))


==> data/niv_ref_bound.py <==
"""Bound the number of NIV three-step relative declines from shared counts.

Run from any directory. The two input files must be next to this script.
In each hypothetical cross-reference pairing, write g = J(CM) - J(MAP).
With paired A and B counts, capacitated matching on the three g levels gives
the lower bound max(0, B_minus - A_minus, A_plus - B_plus) and the upper
bound min(A_plus + B_minus, N - A_minus, N - B_plus).
Enumerating feasible B overlaps gives sharp endpoints using the shared data.
"""

import csv
import json
from pathlib import Path


HERE = Path(__file__).resolve().parent


def require(condition, message):
    if not condition:
        raise ValueError(message)


def main():
    pairs = json.loads((HERE / "table3b_failure_path_r080.json").read_text())
    pairs = pairs["cohorts"]["NIV T3"]
    rows = {}
    with (HERE / "geometry_seed_counts.csv").open(newline="") as stream:
        for row in csv.DictReader(stream):
            if (row["family"], row["horizon"], row["threshold"]) != ("OSEF_Gscore", "3", "0.5"):
                continue
            if row["geometry"] not in ("A", "B"):
                continue
            key = (int(row["seed"]), row["geometry"])
            require(key not in rows, "Repeated geometry row")
            require((row["baseline_head"], row["CM_head"]) == ("point", "full_profile"),
                    "Unexpected decoder identity")
            rows[key] = tuple(int(row[k]) for k in ("N", "baseline_success", "CM_success"))
    require(set(rows) == {(s, g) for s in range(3) for g in ("A", "B")}, "Missing geometry row")
    require([int(row["seed"]) for row in pairs] == [0, 1, 2], "Unexpected seed set")

    output = []
    for pair in pairs:
        seed = int(pair["seed"])
        neither, a_plus, a_minus, both = pair["paired_axis_counts_00_01_10_11"]["J"]
        size = pair["cases"]
        require(neither + a_plus + a_minus + both == size, "Invalid A pair counts")
        require(rows[seed, "A"] == (size, both + a_minus, both + a_plus), "A margins disagree")
        size_b, point, cm = rows[seed, "B"]
        require(size_b == size and 0 <= point <= size and 0 <= cm <= size, "Invalid B margins")

        lower, upper = [], []
        for both_b in range(max(0, point + cm - size), min(point, cm) + 1):
            b_minus = point - both_b
            b_plus = cm - both_b
            lower.append(max(0, b_minus - a_minus, a_plus - b_plus))
            upper.append(min(a_plus + b_minus, size - a_minus, size - b_plus))
        output.append({"seed": seed, "N": size, "lower": min(lower), "upper": max(upper)})

    print(json.dumps({
        "IoU": 0.5, "by_seed": output,
        **{key: sum(row[key] for row in output) for key in ("N", "lower", "upper")},
    }, indent=2))


if __name__ == "__main__":
    main()


==> data/plot_reference.py <==
#!/usr/bin/env python3
"""Render the fixed-output Table 3(b) reference comparison from its count receipt."""
from datetime import datetime, timezone
from fractions import Fraction
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import FuncFormatter

HERE = Path(__file__).resolve().parent
DATE = datetime(2026, 11, 24, tzinfo=timezone.utc)

# Intelligrapher civil-engineering palette. Marks differ in shape as well as color.
STYLES = {
    "A": ("#1f4e79", "o", "A  Original grid"),
    "B": ("#c55a11", "s", "B  Unsnapped bounds"),
    "D": ("#264478", "D", "D  Outward grid cover (NIV)"),
}
LABELS = {
    "NIV T3": "NIV · 3 actions",
    "NIV T4": "NIV · 4 actions",
    "CrossTask T3": "CrossTask · 3 actions",
    "COIN T3": "COIN · 3 actions",
}


def draw(receipt):
    matplotlib.rcParams.update({
        "font.family": "Times New Roman",
        "font.size": 10.5,
        "axes.labelsize": 11,
        "axes.unicode_minus": True,
        "pdf.fonttype": 42,
        "text.color": "#171717",
        "axes.labelcolor": "#171717",
        "xtick.color": "#171717",
        "ytick.color": "#171717",
    })
    fig, ax = plt.subplots(figsize=(7, 2.53))
    fig.subplots_adjust(left=0.250, right=0.981, top=0.835, bottom=0.203)
    lines = [Line2D([], [], marker=mark, color=color, linestyle="none",
                    markerfacecolor="white" if projection == "D" else color,
                    markeredgewidth=1.35, markersize=6, label=label)
             for projection, (color, mark, label) in STYLES.items()]
    fig.legend(handles=lines, ncol=3, loc="upper center", bbox_to_anchor=(0.5, 0.993),
               frameon=False, handletextpad=0.4, columnspacing=1.25)

    for y, (cohort, label) in enumerate(LABELS.items()):
        points = receipt["cohorts"][cohort]["points"]
        values = {p: float(Fraction(100 * v["delta_count"], v["fit_case_positions"]))
                  for p, v in points.items()}
        ax.plot([values["A"], values["B"]], [y, y], color="#a6a6a6", linewidth=1.7, zorder=2)
        for p, value in values.items():
            color, mark, _ = STYLES[p]
            ax.plot(value, y, marker=mark, color=color, markeredgewidth=1.35,
                    markerfacecolor="white" if p == "D" else color, markersize=6, zorder=4)
            display = points[p]["delta_pp_display"].replace("-", "−")
            ax.annotate(display, (value, y), xytext=(0, -4 if p == "D" else 6),
                        textcoords="offset points", ha="center",
                        va="top" if p == "D" else "bottom",
                        color=color, fontsize=10, fontweight="normal", zorder=5)

    ax.set_yticks(range(len(LABELS)), LABELS.values())
    ax.set_ylim(len(LABELS) - 0.48, -0.61)
    ax.set_xlim(-4, 8)
    ax.set_xticks(range(-4, 9, 2))
    ax.xaxis.set_major_formatter(FuncFormatter(lambda x, _: f"{x:.0f}".replace("-", "−")))
    ax.set_xlabel("CM − MAP joint success (percentage points)", labelpad=5)
    ax.grid(axis="x", color="#d9d9d9", linewidth=0.65, linestyle="--", zorder=0)
    ax.axvline(0, color="#404040", linewidth=1.05, zorder=2.5)
    ax.tick_params(axis="y", length=0, pad=8)
    ax.tick_params(axis="x", length=3)
    for side in ("top", "right", "left"):
        ax.spines[side].set_visible(False)
    ax.spines["bottom"].set_color("#404040")
    return fig


if __name__ == "__main__":
    receipt = json.loads((HERE / "reference_points.json").read_text(encoding="utf-8"))
    figure = draw(receipt)
    figure.savefig(HERE / "reference_scope.pdf", metadata={
        "Title": "Joint success under fixed-output reference conventions",
        "CreationDate": DATE,
        "ModDate": DATE,
    })
    figure.savefig(HERE / "reference_scope.png", dpi=450)


==> data/plot_utility.py <==
"""Draw fixed-output CM-minus-MAP utility and paired counts from anonymous data."""

import argparse
from datetime import datetime, timezone
import json
import math
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
from matplotlib import pyplot as plt


HERE = Path(__file__).resolve().parent
BLUE, ORANGE, GRAY = "#1f4e79", "#c55a11", "#a6a6a6"
FIXED_DATE = datetime(2026, 11, 24, tzinfo=timezone.utc)
COLS = (("CM higher", "cm_higher", .737), ("Equal", "equal", .833),
        ("MAP higher", "map_higher", .929))


def draw(data, output_prefix):
    points = data["points"]
    if (data["schema"] != "CVSPP_FIXED_OUTPUT_POSTERIOR_UTILITY_POINTS/1"
            or tuple(point["cutoff"] for point in points) != ("0.30", "0.50", "0.70")
            or type(data["n"]) is not int or data["n"] <= 0):
        raise ValueError("Expected three registered utility cutoffs and the fixed pairing denominator")
    for point in points:
        values = [point[field] for _, field, _ in COLS]
        if (any(type(value) is not int or value < 0 for value in values) or sum(values) != data["n"]
                or not math.isfinite(point["cm_minus_map_mass"])):
            raise ValueError("Every row must retain the same paired denominator and finite mass difference")

    with plt.rc_context({"font.family": "Times New Roman", "font.size": 9, "pdf.fonttype": 42,
                         "axes.linewidth": .6, "axes.unicode_minus": True}):
        fig = plt.figure(figsize=(6.8, 1.65), facecolor="white")
        ax = fig.add_axes([.14, .30, .50, .55])
        ax.set(xlim=(-5.15, 8.15), ylim=(-.51, 2.51),
               xlabel="Posterior mass difference (pp)", xticks=(-4, -2, 0, 2, 4, 6, 8))
        ax.xaxis.labelpad = 2.3
        ax.set_yticks((2, 1, 0), [point["cutoff"] for point in points])
        ax.tick_params(axis="x", length=2.7, pad=1.9)
        ax.tick_params(axis="y", length=0, pad=8)
        ax.spines[["left", "right", "top"]].set_visible(False)
        ax.spines["bottom"].set_color(GRAY)
        ax.set_axisbelow(True)
        ax.grid(axis="x", color="#d9d9d9", linewidth=.52, linestyle=":")
        ax.axvline(0, color=GRAY, linewidth=.85, zorder=1)

        fig.text(.127, .92, "IoU cutoff", ha="right", va="center", fontweight="bold")
        fig.text(.39, .92, "Fixed CM − Joint MAP", ha="center", va="center", fontweight="bold")
        for title, _, x in COLS:
            fig.text(x, .92, title, ha="center", va="center", fontsize=8.4, fontweight="bold")
        for y, point in zip((2, 1, 0), points, strict=True):
            delta = 100 * point["cm_minus_map_mass"]
            color = BLUE if delta >= 0 else ORANGE
            ax.hlines(y, min(0, delta), max(0, delta), color=color, linewidth=1.65, zorder=2)
            ax.scatter(delta, y, s=24, color=color, linewidths=0, zorder=3)
            fig_y = fig.transFigure.inverted().transform(ax.transData.transform((0, y)))[1]
            ax.annotate(f"{delta:+.2f}".replace("-", "−"), (delta, y),
                        xytext=(4 if delta >= 0 else -4, 0), textcoords="offset points",
                        ha="left" if delta >= 0 else "right", va="center",
                        color=color, fontsize=8.6, fontweight="bold")
            for _, key, x in COLS:
                fig.text(x, fig_y, f"{point[key]:,}", ha="center", va="center")

        fig.savefig(f"{output_prefix}.pdf", metadata={
            "Title": "Fixed-output compatible posterior mass differences",
            "CreationDate": FIXED_DATE, "ModDate": FIXED_DATE,
        })
        fig.savefig(f"{output_prefix}.png", dpi=450, metadata={"Creation Time": FIXED_DATE.isoformat()})
        plt.close(fig)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=HERE / "utility_points.json")
    parser.add_argument("--output-prefix", type=Path, default=HERE.parent / "utility_scope")
    args = parser.parse_args()
    draw(json.loads(args.data.read_bytes()), args.output_prefix)


if __name__ == "__main__":
    main()


==> data/verify_niv_pool_bounds.py <==
"""Verify the conditional NIV pooling bounds from the companion anonymous counts."""

import argparse
import json
from pathlib import Path


POLICIES = ("canonical", "finite")
METRIC_FIELDS = {"J": (0, 1, 2), "VI": (0, 1)}
STATE_KEYS = {(seed, variant) for seed in range(4) for variant in ("score", "uniform")}
PAIR_NAMES = (
    "point_evidence_vs_joint_map",
    "pooled_evidence_vs_joint_cm",
    "pooled_evidence_vs_joint_map",
    "pooled_evidence_vs_point_evidence",
    "joint_cm_vs_joint_map",
)
FIRST_CHANGED_COMPONENTS = (("video", 0), ("plan", 2), ("interval", 1))
OUTCOMES = ("both_hit", "map_only_hit", "cm_only_hit", "neither_hit")
COUNT_NAMES = (
    "denominator",
    "historical_joint_map_hits",
    "historical_joint_cm_hits",
    "historical_cm_only_hits",
    "historical_joint_cm_minus_joint_map",
    "point_evidence_vs_joint_map_disagreements",
    "pooled_evidence_vs_joint_cm_disagreements",
    "unchanged_plan_failure_to_success_lower_bound",
)


def require(condition, message):
    if not condition:
        raise ValueError(message)


def check_counts(counts, allowed, denominator, name):
    require(counts.keys() <= set(allowed), f"Unexpected count category in {name}")
    require(all(type(n) is int and n >= 0 for n in counts.values()), f"Invalid count in {name}")
    require(sum(counts.values()) == denominator, f"Count margins differ in {name}")


def first_changed_histogram(masks):
    result = {field: 0 for field, _ in FIRST_CHANGED_COMPONENTS}
    result["identical"] = 0
    for mask, count in masks.items():
        first = next((field for field, index in FIRST_CHANGED_COMPONENTS if mask[index] == "1"), "identical")
        result[first] += count
    return result


def disagreements(masks, fields):
    return sum(count for mask, count in masks.items() if any(mask[index] == "1" for index in fields))


def subtract_intervals(left, right, pair_disagreements):
    return [max(-pair_disagreements, left[0] - right[1]), min(pair_disagreements, left[1] - right[0])]


def possible_hits(anchor, changed, denominator):
    return [max(0, anchor - changed), min(denominator, anchor + changed)]


def possible_net_in_subset(bucket, size):
    losses, gains = bucket["map_only_hit"], bucket["cm_only_hit"]
    zero = bucket["both_hit"] + bucket["neither_hit"]
    require(0 <= size <= losses + gains + zero, "Invalid historical plan-change subset size")
    return (
        -min(size, losses) + max(0, size - losses - zero),
        min(size, gains) - max(0, size - gains - zero),
    )


def cell_summary(cell, metric, denominator, masks, first_changed):
    buckets = cell["historical_paired_hits_by_first_changed_component"]
    require(buckets.keys() == first_changed.keys(), "Historical first-change buckets differ")
    for component, counts in buckets.items():
        require(counts.keys() == set(OUTCOMES), "Missing historical paired-hit category")
        check_counts(counts, OUTCOMES, first_changed[component], component)
    identical = buckets["identical"]
    require(identical["map_only_hit"] == identical["cm_only_hit"] == 0,
            "Identical outputs must receive the same historical score")
    margins = {outcome: sum(bucket[outcome] for bucket in buckets.values()) for outcome in OUTCOMES}
    native = margins["both_hit"] + margins["map_only_hit"]
    cm_only = margins["cm_only_hit"]
    cm = margins["both_hit"] + cm_only
    for field, value in (("historical_joint_map_hits", native), ("historical_joint_cm_hits", cm),
                         ("historical_cm_only_hits", cm_only)):
        require(type(cell[field]) is int and cell[field] == value, f"Historical margin differs in {field}")

    relevant = METRIC_FIELDS[metric]
    point_error = disagreements(masks["point_evidence_vs_joint_map"], relevant)
    pool_error = disagreements(masks["pooled_evidence_vs_joint_cm"], relevant)
    pool_map_support = disagreements(masks["pooled_evidence_vs_joint_map"], relevant)
    pool_point_support = disagreements(masks["pooled_evidence_vs_point_evidence"], relevant)
    plans_changed = disagreements(masks["pooled_evidence_vs_point_evidence"], (2,))
    point_hits = possible_hits(native, point_error, denominator)
    pooled_hits = possible_hits(cm, pool_error, denominator)
    net = subtract_intervals(pooled_hits, point_hits, pool_point_support)
    bounds = {
        "point_evidence_hits": point_hits,
        "pooled_evidence_hits": pooled_hits,
        "pooled_evidence_minus_joint_map": subtract_intervals(pooled_hits, [native, native], pool_map_support),
        "pooled_evidence_minus_point_evidence": net,
    }
    if metric == "J":
        historical_joint_mask = masks["joint_cm_vs_joint_map"]
        video_plan_changes = sum(count for mask, count in historical_joint_mask.items()
                                 if mask[0] == mask[2] == "1")
        plan = buckets["plan"]
        plan_bucket_net = plan["cm_only_hit"] - plan["map_only_hit"]
        video_subset_lower, video_subset_upper = possible_net_in_subset(buckets["video"], video_plan_changes)
        bounds["historical_joint_cm_minus_joint_map_on_unchanged_plan"] = [
            cm - native - plan_bucket_net - video_subset_upper,
            cm - native - plan_bucket_net - video_subset_lower,
        ]
        bounds["pooled_evidence_minus_point_evidence_on_unchanged_plan"] = [
            net[0] - plans_changed, net[1] + plans_changed,
        ]

    return {
        "denominator": denominator,
        "historical_joint_map_hits": native,
        "historical_joint_cm_hits": cm,
        "historical_cm_only_hits": cm_only,
        "historical_joint_cm_minus_joint_map": cm - native,
        "point_evidence_vs_joint_map_disagreements": point_error,
        "pooled_evidence_vs_joint_cm_disagreements": pool_error,
        "unchanged_plan_failure_to_success_lower_bound": max(0, cm_only - point_error - pool_error - plans_changed),
        "bounds": bounds,
    }


def aggregate(cells):
    result = {name: sum(cell[name] for cell in cells) for name in COUNT_NAMES}
    result["bounds"] = {}
    for name in cells[0]["bounds"]:
        intervals = [cell["bounds"][name] for cell in cells]
        result["bounds"][name] = {
            "inclusive_counts": [sum(interval[0] for interval in intervals), sum(interval[1] for interval in intervals)],
            "states_with_positive_lower_bound": sum(interval[0] > 0 for interval in intervals),
        }
    return result


def verify(data):
    require(data["schema"] == "niv-pooling-bounds-v1", "Unsupported schema")
    study = data["study"]
    require(study["cases_per_state"] == 288 and study["state_count"] == 8
            and study["case_state_positions"] == 2304 and study["same_cases_in_every_state"] is True,
            "Unexpected study dimensions")
    require(study["iou_thresholds"] == {"evaluation": "1/2", "joint_cm_decoding": "1/2", "pooling": "1/2"},
            "Unexpected IoU threshold")
    bridge = study["historical_to_frozen_bridge"]
    require(bridge["direct_sealed_case_alignment"] == "pending"
            and study["evidence_arm_scoring"] == "pending", "Unexpected evidence status")

    cells = {policy: {metric: [] for metric in METRIC_FIELDS} for policy in POLICIES}
    states = set()
    matched_buckets = 0
    changed_plans = 0
    allowed_masks = tuple(format(index, "03b") for index in range(8))
    for state in data["states"]:
        state_key = (state["seed"], state["variant"])
        require(type(state["seed"]) is int and state_key in STATE_KEYS and state_key not in states,
                f"Unexpected or duplicate state {state_key}")
        states.add(state_key)
        denominator = state["denominator"]
        require(type(denominator) is int and denominator == study["cases_per_state"], "Unexpected state denominator")
        masks = state["output_disagreement_counts"]
        require(masks.keys() == set(PAIR_NAMES), "Unexpected output-pair set")
        for name, counts in masks.items():
            check_counts(counts, allowed_masks, denominator, name)
        first_changed = first_changed_histogram(masks["joint_cm_vs_joint_map"])
        changed_plans += disagreements(masks["pooled_evidence_vs_point_evidence"], (2,))
        require(state["historical_scoring"].keys() == set(POLICIES), "Unexpected reference policies")
        for policy, metrics in state["historical_scoring"].items():
            require(metrics.keys() == METRIC_FIELDS.keys(), "Unexpected historical metrics")
            for metric, cell in metrics.items():
                summary = cell_summary(cell, metric, denominator, masks, first_changed)
                require(cell["conditional_bounds"] == summary["bounds"], "Per-state conditional bounds differ")
                require(cell["unchanged_plan_failure_to_success_lower_bound"] ==
                        summary["unchanged_plan_failure_to_success_lower_bound"], "Per-state failure-to-success bound differs")
                matched_buckets += len(first_changed)
                cells[policy][metric].append(summary)

    require(states == STATE_KEYS, "Missing study states")
    require(matched_buckets == 128 == bridge["matching_anonymous_first_changed_component_counts"],
            "Unexpected number of matched anonymous buckets")
    result = {
        "interpretation": "conditional arithmetic bounds for unscored evidence arms",
        "denominator": study["case_state_positions"],
        "evidence_pairs_with_changed_complete_plan": changed_plans,
        "matching_anonymous_first_changed_component_counts": matched_buckets,
        "reference_policies": {policy: {metric: aggregate(rows) for metric, rows in metrics.items()}
                               for policy, metrics in cells.items()},
    }
    require(data["summary"] == result, "Recorded aggregate summary differs")
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("json_file", nargs="?", type=Path, default=Path(__file__).with_name("niv_pool_bounds.json"))
    args = parser.parse_args()
    try:
        report = verify(json.loads(args.json_file.read_text(encoding="utf-8")))
    except (KeyError, TypeError, ValueError, OSError) as error:
        parser.exit(1, f"Verification failed: {error}\n")
    print(json.dumps(report, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> data/verify_niv_same_plan.py <==
"""Recompute canonical same-plan net joint bounds from six aggregate rows."""

import json
from pathlib import Path


def check_cells(cells, positions):
    if len(cells) != 4 or any(type(value) is not int or value < 0 for value in cells):
        raise ValueError('Expected four nonnegative integer counts')
    if sum(cells) != positions:
        raise ValueError('Four-cell totals disagree with the cohort size')


def joint_net_bounds(plan, joint, positions):
    check_cells(plan, positions)
    check_cells(joint, positions)
    _, plan_q_only, plan_g_only, plan_both = plan
    _, joint_q_only, joint_g_only, joint_both = joint
    remaining = plan_both - joint_both
    # A sole joint success implies that arm passes P. Pack as many sole
    # successes as possible into the sole-P cell for the same arm.
    gain_min = max(0, joint_g_only - plan_g_only)
    loss_min = max(0, joint_q_only - plan_q_only)
    if gain_min + loss_min > remaining:
        raise ValueError('Joint outcomes exceed their plan-cell capacity')
    gain_max = min(joint_g_only, remaining - loss_min)
    loss_max = min(joint_q_only, remaining - gain_min)
    return gain_min - loss_max, gain_max - loss_min


def seed_bounds(full, unseen):
    if full['N'] != 288 or unseen['N'] != 23:
        raise ValueError('Unexpected NIV four-action cohort size')
    check_cells(full['canonical_plan'], full['N'])
    check_cells(full['canonical_joint'], full['N'])
    finite_plan = unseen['finite_plan']
    finite_joint = unseen['finite_joint']
    check_cells(finite_plan, unseen['N'])
    check_cells(finite_joint, unseen['N'])
    if finite_plan[3] or finite_joint[1] or finite_joint[3]:
        raise ValueError('Expected no both-arm finite P and no finite Q J in unseen cohort')

    # Canonical passes also pass under the finite rule, so the zero both-P
    # and Q-J counts hold for canonical. The G counts are given directly.
    g_plan = unseen['canonical_G_plan']
    g_joint = unseen['canonical_G_joint']
    if (type(g_plan) is not int or type(g_joint) is not int
            or not 0 <= g_joint <= g_plan <= finite_plan[2] or g_joint > finite_joint[2]):
        raise ValueError('Invalid canonical G counts for unseen cohort')
    unseen_joint = [unseen['N'] - g_joint, 0, g_joint, 0]
    seen_joint = [total - part for total, part in zip(full['canonical_joint'], unseen_joint)]
    seen_positions = full['N'] - unseen['N']
    bounds = set()
    for q_plan in range(finite_plan[1] + 1):
        unseen_plan = [unseen['N'] - q_plan - g_plan, q_plan, g_plan, 0]
        seen_plan = [total - part for total, part in zip(full['canonical_plan'], unseen_plan)]
        bounds.add(joint_net_bounds(seen_plan, seen_joint, seen_positions))
    if len(bounds) != 1:
        raise ValueError('Bounds depend on the unavailable exact canonical Q plan count')
    return bounds.pop()


def main():
    data = json.loads(Path(__file__).with_name('niv_same_plan.json').read_text(encoding='utf-8'))
    if data['schema'] != 'niv_canonical_same_plan_v1' or data['four_cell_order'] != ['neither', 'Q_only', 'G_only', 'both']:
        raise ValueError('Unexpected schema or cell order')
    rows = data['rows']
    by_key = {(row['seed'], row['cohort']): row for row in rows}
    if len(rows) != 6 or set(by_key) != {(seed, cohort) for seed in range(3) for cohort in ('all', 'train_query_unseen')}:
        raise ValueError('Expected exactly the full and unseen rows for each of three seeds')
    per_seed = [seed_bounds(by_key[seed, 'all'], by_key[seed, 'train_query_unseen']) for seed in range(3)]
    lower = sum(bounds[0] for bounds in per_seed)
    upper = sum(bounds[1] for bounds in per_seed)
    positions = sum(by_key[seed, 'all']['N'] - by_key[seed, 'train_query_unseen']['N'] for seed in range(3))
    if (lower, upper, positions) != (29, 80, 795):
        raise ValueError('The aggregate bound does not match the manuscript')
    print(f'Canonical same-plan net joint gains: {lower} to {upper} / {positions} TRAIN-query matches.')
    print('Per seed: ' + ', '.join(f'{low} to {high}' for low, high in per_seed) + '.')


if __name__ == '__main__':
    main()

